Access Control for Agentic AI: From Permissions to Effects

AI agents do not merely request access; they choose what to request. An agent's plan, not its user, determines the accesses, disclosures, and external effects for which authority is needed, and that plan is revised as the task unfolds. Sixty years of access-control design, from access matrices to RBAC, ABAC, usage control, and zero trust, presupposes that the set of protected requests is fixed by code the principal trusts. Agentic AI breaks this presupposition. We trace the field's lineage and identify seven fractures along which agents break the grammar of authorization: self-authored execution paths, effectful delegation, context that informs decisions without carrying authority, translation loss across system boundaries, stateful and revocable authority, and a substrate that no longer serves humans alone: the web is being standardized for human-agent-robot use, from browser-level tools and inter-agent protocols to robots that act physically. We then propose AGAC, an agentic access-control model with five control planes-grant, plan, delegation, flow, and state-in which authority is a task-scoped set of effects rather than a list of tool permissions. We state five results, each under an explicit hypothesis: delegation only attenuates, data cannot widen authority, mediation over effect contracts is sound, atomic reservations preserve shared limits under concurrency, and label-preserving composition loses no restriction across enforcement points. We map fifty-five recent systems onto the model, derive ten principles, present a reference architecture spanning on-device agents and inter-agent protocols, and define metrics and benchmark tasks. We specify the layer; we do not yet measure its deployed operation. The central claim is that authorization, not model alignment, is the control plane for agentic AI.

==> anc/agac-schemas/agac-contract.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://caict.ac.cn/agac/agac-contract-v1.schema.json",
  "title": "AGAC effect contract (v1)",
  "type": "object",
  "required": [
    "type",
    "service",
    "operation",
    "args",
    "effects",
    "granularity",
    "service_version",
    "sig"
  ],
  "properties": {
    "type": {
      "const": "agac-contract/v1"
    },
    "service": {
      "type": "string"
    },
    "operation": {
      "type": "string"
    },
    "args": {
      "type": "object"
    },
    "effects": {
      "type": "array",
      "items": {
        "type": "object",
        "required": [
          "act",
          "resource"
        ],
        "properties": {
          "act": {
            "type": "string",
            "enum": [
              "read",
              "disclose",
              "write",
              "spend",
              "subscribe",
              "actuate"
            ]
          },
          "resource": {
            "type": "string",
            "minLength": 1
          },
          "recipients": {
            "type": "array",
            "items": {
              "type": "string"
            },
            "minItems": 1
          },
          "magnitude": {
            "type": "number",
            "minimum": 0
          }
        },
        "additionalProperties": false
      },
      "minItems": 1
    },
    "granularity": {
      "type": "string",
      "enum": [
        "argument",
        "operation"
      ]
    },
    "service_version": {
      "type": "string"
    },
    "sig": {
      "type": "string",
      "pattern": "^ed25519:[A-Za-z0-9+/=_-]{16,}$"
    }
  },
  "additionalProperties": false
}


==> anc/agac-schemas/agac-delegation.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://caict.ac.cn/agac/agac-delegation-v1.schema.json",
  "title": "AGAC delegation credential (v1, Macaroon-style tag chain)",
  "type": "object",
  "required": [
    "type",
    "parent_digest",
    "sub",
    "caveats",
    "tag"
  ],
  "properties": {
    "type": {
      "const": "agac-delegation/v1"
    },
    "parent_digest": {
      "type": "string",
      "pattern": "^sha256:[A-Za-z0-9+/=_-]{16,}$"
    },
    "sub": {
      "type": "string"
    },
    "caveats": {
      "type": "array",
      "items": {
        "type": "string"
      },
      "minItems": 1
    },
    "tag": {
      "type": "string",
      "pattern": "^hmac-sha256:[A-Za-z0-9+/=_-]{16,}$"
    }
  },
  "additionalProperties": false,
  "$comment": "tag_i = HMAC(tag_{i-1}, caveat_i); caveats may only intersect effects and add obligations."
}


==> anc/agac-schemas/agac-discharge.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://caict.ac.cn/agac/agac-discharge-v1.schema.json",
  "title": "AGAC obligation discharge (v1)",
  "type": "object",
  "required": [
    "type",
    "obligation",
    "grant_digest",
    "approver",
    "evidence",
    "sig"
  ],
  "properties": {
    "type": {
      "const": "agac-discharge/v1"
    },
    "obligation": {
      "type": "string"
    },
    "grant_digest": {
      "type": "string",
      "pattern": "^sha256:[A-Za-z0-9+/=_-]{16,}$"
    },
    "approver": {
      "type": "string"
    },
    "evidence": {
      "type": "string"
    },
    "sig": {
      "type": "string",
      "pattern": "^ed25519:[A-Za-z0-9+/=_-]{16,}$"
    }
  },
  "additionalProperties": false
}


==> anc/agac-schemas/agac-grant.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://caict.ac.cn/agac/agac-grant-v1.schema.json",
  "title": "AGAC grant object (v1)",
  "type": "object",
  "required": [
    "type",
    "iss",
    "sub",
    "task",
    "effects",
    "obligations",
    "context",
    "constraints",
    "version",
    "sig"
  ],
  "properties": {
    "type": {
      "const": "agac-grant/v1"
    },
    "iss": {
      "type": "string",
      "minLength": 1
    },
    "sub": {
      "type": "string",
      "minLength": 1
    },
    "task": {
      "type": "string",
      "minLength": 1
    },
    "effects": {
      "type": "array",
      "items": {
        "type": "object",
        "required": [
          "act",
          "resource"
        ],
        "properties": {
          "act": {
            "type": "string",
            "enum": [
              "read",
              "disclose",
              "write",
              "spend",
              "subscribe",
              "actuate"
            ]
          },
          "resource": {
            "type": "string",
            "minLength": 1
          },
          "recipients": {
            "type": "array",
            "items": {
              "type": "string"
            },
            "minItems": 1
          },
          "magnitude": {
            "type": "number",
            "minimum": 0
          }
        },
        "additionalProperties": false
      },
      "minItems": 1
    },
    "obligations": {
      "type": "array",
      "items": {
        "type": "object",
        "required": [
          "id",
          "before"
        ],
        "properties": {
          "id": {
            "type": "string"
          },
          "before": {
            "type": "string"
          }
        },
        "additionalProperties": false
      }
    },
    "context": {
      "type": "array",
      "items": {
        "type": "object",
        "required": [
          "param",
          "role",
          "src"
        ],
        "properties": {
          "param": {
            "type": "string"
          },
          "role": {
            "type": "string",
            "enum": [
              "data",
              "evidence"
            ]
          },
          "src": {
            "type": "string"
          }
        },
        "additionalProperties": false
      }
    },
    "constraints": {
      "type": "object",
      "properties": {
        "ttl": {
          "type": "integer",
          "minimum": 0
        },
        "budget": {
          "type": "object"
        },
        "device": {
          "type": "string"
        },
        "delegation_depth": {
          "type": "integer",
          "minimum": 0
        }
      }
    },
    "version": {
      "type": "integer",
      "minimum": 1
    },
    "sig": {
      "type": "string",
      "pattern": "^ed25519:[A-Za-z0-9+/=_-]{16,}$"
    }
  },
  "additionalProperties": false
}


==> anc/agac-schemas/agac-label.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://caict.ac.cn/agac/agac-label-v1.schema.json",
  "title": "AGAC label metadata (v1) -- the four fields of label-preserving translation",
  "type": "object",
  "required": [
    "agac-label",
    "clause_digest",
    "grant_version",
    "seq",
    "sig"
  ],
  "properties": {
    "agac-label": {
      "type": "object",
      "required": [
        "conf",
        "integ",
        "prov"
      ],
      "properties": {
        "conf": {
          "type": "string"
        },
        "integ": {
          "type": "string"
        },
        "prov": {
          "type": "string"
        }
      },
      "additionalProperties": false
    },
    "clause_digest": {
      "type": "string",
      "pattern": "^sha256:[A-Za-z0-9+/=_-]{16,}$"
    },
    "grant_version": {
      "type": "integer",
      "minimum": 1
    },
    "seq": {
      "type": "integer",
      "minimum": 0
    },
    "sig": {
      "type": "string",
      "pattern": "^ed25519:[A-Za-z0-9+/=_-]{16,}$"
    }
  },
  "additionalProperties": false
}


==> anc/agac-schemas/agac-reservation.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://caict.ac.cn/agac/agac-reservation-v1.schema.json",
  "title": "AGAC reservation record (v1)",
  "type": "object",
  "required": [
    "type",
    "grant_digest",
    "op",
    "idempotency_key",
    "state",
    "ledger_sig"
  ],
  "properties": {
    "type": {
      "const": "agac-reservation/v1"
    },
    "grant_digest": {
      "type": "string",
      "pattern": "^sha256:[A-Za-z0-9+/=_-]{16,}$"
    },
    "op": {
      "type": "object",
      "required": [
        "act",
        "resource"
      ],
      "properties": {
        "act": {
          "type": "string",
          "enum": [
            "read",
            "disclose",
            "write",
            "spend",
            "subscribe",
            "actuate"
          ]
        },
        "resource": {
          "type": "string",
          "minLength": 1
        },
        "recipients": {
          "type": "array",
          "items": {
            "type": "string"
          },
          "minItems": 1
        },
        "magnitude": {
          "type": "number",
          "minimum": 0
        }
      },
      "additionalProperties": false
    },
    "idempotency_key": {
      "type": "string"
    },
    "state": {
      "type": "string",
      "enum": [
        "reserved",
        "submitted",
        "committed",
        "released",
        "unknown"
      ]
    },
    "ledger_sig": {
      "type": "string"
    }
  },
  "additionalProperties": false
}


==> anc/agac-schemas/agac-revocation.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://caict.ac.cn/agac/agac-revocation-v1.schema.json",
  "title": "AGAC revocation message (v1)",
  "type": "object",
  "required": [
    "type",
    "grant_digest",
    "from_version",
    "effective",
    "propagate"
  ],
  "properties": {
    "type": {
      "const": "agac-revocation/v1"
    },
    "grant_digest": {
      "type": "string",
      "pattern": "^sha256:[A-Za-z0-9+/=_-]{16,}$"
    },
    "from_version": {
      "type": "integer",
      "minimum": 2
    },
    "effective": {
      "type": "string"
    },
    "propagate": {
      "type": "array",
      "items": {
        "type": "string"
      }
    }
  },
  "additionalProperties": false
}


==> anc/agac-schemas/examples/agac-contract.json <==
{ "type": "agac-contract/v1",
  "service": "mail.example.com", "operation": "send",
  "args": {"to": "alice@corp", "body": "S"},
  "effects": [
    {"act": "disclose", "resource": "S",
     "recipients": ["alice@corp"]}],
  "granularity": "argument",
  "service_version": "v3", "sig": "ed25519:AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA" }


==> anc/agac-schemas/examples/agac-delegation.json <==
{ "type": "agac-delegation/v1",
  "parent_digest": "sha256:9f86d081884c7d65", "sub": "agent:peer-42",
  "caveats": ["effects = read(S)",
              "obligation += review-approval",
              "no_release_clause"],
  "tag": "hmac-sha256:88cd2108b5347d97" }


==> anc/agac-schemas/examples/agac-discharge.json <==
{ "type": "agac-discharge/v1",
  "obligation": "mgr-approval", "grant_digest": "sha256:9f86d081884c7d65",
  "approver": "manager:alice", "evidence": "approval:1234",
  "sig": "ed25519:AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA" }


==> anc/agac-schemas/examples/agac-grant.json <==
{ "type": "agac-grant/v1",
  "iss": "grant.example.org", "sub": "agent:assistant-17",
  "task": "Q3report",
  "effects": [
    {"act": "read",     "resource": "receipts/Q3"},
    {"act": "disclose", "resource": "S",
     "recipients": ["alice@corp"]}],
  "obligations": [{"id": "mgr-approval", "before": "release"}],
  "context": [{"param": "recipient", "role": "evidence",
               "src": "hr-directory"}],
  "constraints": {"ttl": 86400, "budget": {"usd": 50},
                  "device": "tpm-attested", "delegation_depth": 1},
  "version": 1, "sig": "ed25519:AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA" }


==> anc/agac-schemas/examples/agac-label.json <==
{ "agac-label":  { "conf": "S-conf", "integ": "trusted",
                   "prov": "receipts/Q3" },
  "clause_digest": "sha256:9f86d081884c7d65", "grant_version": 1,
  "seq": 1042, "sig": "ed25519:AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA" }


==> anc/agac-schemas/examples/agac-reservation.json <==
{ "type": "agac-reservation/v1",
  "grant_digest": "sha256:9f86d081884c7d65",
  "op": {"act": "spend", "resource": "usd", "magnitude": 42},
  "idempotency_key": "op-7731", "state": "reserved",
  "ledger_sig": "ed25519:AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA" }


==> anc/agac-schemas/examples/agac-revocation.json <==
{ "type": "agac-revocation/v1",
  "grant_digest": "sha256:9f86d081884c7d65", "from_version": 2,
  "effective": "now", "propagate": ["mcp", "a2a"] }


==> anc/agac-schemas/validate_examples.py <==
#!/usr/bin/env python3
"""Validate the Appendix A example instances against the AGAC JSON Schemas (draft 2020-12).

Usage:  python validate_examples.py            (from this directory, or any directory)
Requires: pip install jsonschema   (>= 3.2 for Draft 2020-12)
Exit status 0 if every example validates, 1 otherwise.
"""
import json, sys, glob, os
try:
    from jsonschema import Draft202012Validator
except ImportError:
    sys.exit("jsonschema is required: pip install jsonschema")
here = os.path.dirname(os.path.abspath(__file__))
schemas = {}
for p in glob.glob(os.path.join(here, "*.schema.json")):
    schemas[os.path.basename(p).replace(".schema.json", "")] = json.load(open(p, encoding="utf-8"))
def schema_for(obj):
    if "type" in obj:
        return obj["type"].split("/")[0]
    if "agac-label" in obj:
        return "agac-label"
    raise KeyError("cannot determine schema for object")
ok = True
for p in sorted(glob.glob(os.path.join(here, "examples", "*.json"))):
    obj = json.load(open(p, encoding="utf-8"))
    name = schema_for(obj)
    errors = sorted(Draft202012Validator(schemas[name]).iter_errors(obj), key=lambda e: list(e.path))
    status = "PASS" if not errors else "FAIL"
    ok = ok and not errors
    print(f"{status}  {os.path.basename(p):28} -> {name}.schema.json")
    for e in errors:
        print(f'      /{"/".join(map(str, e.path))}: {e.message}')
print("all examples valid" if ok else "SOME EXAMPLES FAILED")
sys.exit(0 if ok else 1)


==> anc/agac-sota-mapping.csv <==
group,system,cite_key,identifier,status,year,planes,controls,gap,date_checked,confidence,note
Policy specification and derivation (grant plane),AgentSpec,wang26,Proceedings of the 48th International Conference on Software Engineering (ICSE),conference paper,2026,grant,"Event-triggered rules, generated checkers, logical policy extraction","Rules reference calls, not effects",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Policy specification and derivation (grant plane),GuardAgent,xiang25,Proceedings of the 42nd International Conference on Machine Learning (ICML),conference paper,2025,grant,"Event-triggered rules, generated checkers, logical policy extraction","Rules reference calls, not effects",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Policy specification and derivation (grant plane),ShieldAgent,chen25,Proceedings of the 42nd International Conference on Machine Learning (ICML),conference paper,2025,grant,"Event-triggered rules, generated checkers, logical policy extraction","Rules reference calls, not effects",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Policy specification and derivation (grant plane),Conseca,tsai25,Proceedings of the Workshop on Hot Topics in Operating Systems (HotOS),conference paper,2025,"grant, plan","Trusted-context derivation, dynamic rules with injection isolation, task relevance",Relevance is not authority,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Policy specification and derivation (grant plane),DRIFT,li25a,Advances in Neural Information Processing Systems (NeurIPS),conference paper,2025,"grant, plan","Trusted-context derivation, dynamic rules with injection isolation, task relevance",Relevance is not authority,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Policy specification and derivation (grant plane),Task Shield,jia25,Proceedings of the 63rd Annual Meeting of the Association for Computational Linguistics (ACL),conference paper,2025,"grant, plan","Trusted-context derivation, dynamic rules with injection isolation, task relevance",Relevance is not authority,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Policy specification and derivation (grant plane),Janus,brigham26,arXiv:2607.01510,arXiv preprint,2026,grant,"User-involved permission designs, predicted choices, reusable decisions",Preference coverage vs. grant semantics,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Policy specification and derivation (grant plane),Preference learning for agent policies,wu26b,Proceedings of the IEEE Symposium on Security and Privacy (S\&P),conference paper,2026,grant,"User-involved permission designs, predicted choices, reusable decisions",Preference coverage vs. grant semantics,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Policy specification and derivation (grant plane),User-authored permission policies,yan26,arXiv:2608.27443,arXiv preprint,2026,grant,"User-involved permission designs, predicted choices, reusable decisions",Preference coverage vs. grant semantics,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Plan-aware authority (plan plane),MiniScope,zhu26,arXiv:2512.11147,arXiv preprint,2025,plan,"Task-scoped permission hierarchies, policy-aware planning, authority costs, over-privilege",Plan-contract linkage; effect currency,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Plan-aware authority (plan plane),Prudentia,kolluri26,arXiv:2602.11416,conference paper,2026,plan,"Task-scoped permission hierarchies, policy-aware planning, authority costs, over-privilege",Plan-contract linkage; effect currency,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Plan-aware authority (plan plane),Elastic least privilege,parkinson26,arXiv:2610.40981,arXiv preprint,2026,plan,"Task-scoped permission hierarchies, policy-aware planning, authority costs, over-privilege",Plan-contract linkage; effect currency,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Plan-aware authority (plan plane),ToolPrivBench,yang26,arXiv:2606.20023,arXiv preprint,2026,plan,"Task-scoped permission hierarchies, policy-aware planning, authority costs, over-privilege",Plan-contract linkage; effect currency,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Identity and delegation (delegation plane),Authenticated delegation and authorized AI agents,south25,arXiv:2501.09674,arXiv preprint,2025,delegation,"OAuth/OIDC agent credentials, provider-brokered contact registry, signed tool definitions",Attenuation semantics; state,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Identity and delegation (delegation plane),SAGA,syros26,Proceedings of the Network and Distributed System Security Symposium (NDSS),conference paper,2026,delegation,"OAuth/OIDC agent credentials, provider-brokered contact registry, signed tool definitions",Attenuation semantics; state,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Identity and delegation (delegation plane),ETDI,bhatt25,arXiv:2506.01333,arXiv preprint,2025,delegation,"OAuth/OIDC agent credentials, provider-brokered contact registry, signed tool definitions",Attenuation semantics; state,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Identity and delegation (delegation plane),AIP,prakash26,arXiv:2603.24775,arXiv preprint,2026,"delegation, state","Invocation-bound credentials, Macaroon attenuation, secret-use custody",Cross-service reservations,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Identity and delegation (delegation plane),CAPMAS,veski26,arXiv:2609.06500,arXiv preprint,2026,"delegation, state","Invocation-bound credentials, Macaroon attenuation, secret-use custody",Cross-service reservations,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Identity and delegation (delegation plane),SUDP,yu26,arXiv:2604.24920,arXiv preprint,2026,"delegation, state","Invocation-bound credentials, Macaroon attenuation, secret-use custody",Cross-service reservations,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Identity and delegation (delegation plane),Bounded Agents,muruaga26,arXiv:2608.15888,arXiv preprint,2026,"delegation, state","Session history and budgets, edge revocation in delegation graphs",Shared-limit atomicity,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Identity and delegation (delegation plane),VERA,liu26,arXiv:2608.30091,arXiv preprint,2026,"delegation, state","Session history and budgets, edge revocation in delegation graphs",Shared-limit atomicity,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Identity and delegation (delegation plane),cA2A,poddar26,https://agentrust-io.com/research/ca2a/,web / report,2026,"delegation, flow","Attenuating credentials, peer attestation, sealed payloads, provenance on A2A",Chain not bound to task state,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),Progent,shi26,arXiv:2504.11703,arXiv preprint,2025,"grant, delegation","Call checks, argument provenance, execution boundaries","Effect contracts, version drift",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),ToolFence,li26b,arXiv:2609.37196,arXiv preprint,2026,"grant, delegation","Call checks, argument provenance, execution boundaries","Effect contracts, version drift",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),AgentBound,buhler26,Proceedings of the ACM on Software Engineering,journal article,2026,"grant, delegation","Call checks, argument provenance, execution boundaries","Effect contracts, version drift",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),SEAgent,ji26,arXiv:2601.11893,arXiv preprint,2026,"grant, state","Interaction graphs, formal event policies, behavioral specifications",Contract soundness,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),Datalog event policies,palumbo26,arXiv:2602.16708,arXiv preprint,2026,"grant, state","Interaction graphs, formal event policies, behavioral specifications",Contract soundness,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),VIGIL,li26c,arXiv:2606.26524,arXiv preprint,2026,"grant, state","Interaction graphs, formal event policies, behavioral specifications",Contract soundness,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),AC4A,sharma26,arXiv:2603.20933,arXiv preprint,2026,"grant, plan","App-defined resource hierarchies, GUI transition verification, context space, HTTP sandboxing",Cross-boundary label survival,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),VeriSafe,lee25,Proceedings of the 31st Annual International Conference on Mobile Computing and Networking (MobiCom),conference paper,2025,"grant, plan","App-defined resource hierarchies, GUI transition verification, context space, HTTP sandboxing",Cross-boundary label survival,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),CSAgent,gong26,arXiv:2509.22256,arXiv preprint,2025,"grant, plan","App-defined resource hierarchies, GUI transition verification, context space, HTTP sandboxing",Cross-boundary label survival,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),ceLLMate,meng25,arXiv:2512.12594,arXiv preprint,2025,"grant, plan","App-defined resource hierarchies, GUI transition verification, context space, HTTP sandboxing",Cross-boundary label survival,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),SkillGuard,pan26,arXiv:2606.03024,arXiv preprint,2026,grant,"Skill permission manifests, fine-grained LP, learned governance",Contracts as artifacts,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),SkillScope,wu26a,arXiv:2605.05868,arXiv preprint,2026,grant,"Skill permission manifests, fine-grained LP, learned governance",Contracts as artifacts,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Action and resource enforcement (effect plane),AgentGuardian,abaev26,arXiv:2601.10440,arXiv preprint,2026,grant,"Skill permission manifests, fine-grained LP, learned governance",Contracts as artifacts,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),AirGapAgent,bagdasarian24,Proceedings of the ACM SIGSAC Conference on Computer and Communications Security (CCS),conference paper,2024,flow,"Context minimization, execution isolation",Multi-agent propagation,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),IsolateGPT,wu25,Proceedings of the Network and Distributed System Security Symposium (NDSS),conference paper,2025,flow,"Context minimization, execution isolation",Multi-agent propagation,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),CaMeL,debenedetti26,Proceedings of the IEEE Conference on Secure and Trustworthy Machine Learning (SaTML),conference paper,2026,"flow, grant",Tracked computation with labeled values and checked calls,Device and protocol tiers,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),Fides,costa25,arXiv:2505.23643,arXiv preprint,2025,"flow, grant",Tracked computation with labeled values and checked calls,Device and protocol tiers,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),ACE,li26a,Proceedings of the Network and Distributed System Security Symposium (NDSS),conference paper,2026,"flow, grant",Tracked computation with labeled values and checked calls,Device and protocol tiers,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),LLMbda,garby26,arXiv:2602.20064,arXiv preprint,2026,"flow, grant",Tracked computation with labeled values and checked calls,Device and protocol tiers,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),GAAP,stanley26,arXiv:2604.19657,arXiv preprint,2026,"flow, delegation","Cross-task disclosure history, browser labels, inter-agent channels, semantic taint propagation",Declassification authority,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),SPIDES,zverev26,arXiv:2610.24277,arXiv preprint,2026,"flow, delegation","Cross-task disclosure history, browser labels, inter-agent channels, semantic taint propagation",Declassification authority,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),multi-CaMeL,petersgill26,arXiv:2610.05640,arXiv preprint,2026,"flow, delegation","Cross-task disclosure history, browser labels, inter-agent channels, semantic taint propagation",Declassification authority,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),SafeFlow,dai26,arXiv:2607.25255,arXiv preprint,2026,"flow, delegation","Cross-task disclosure history, browser labels, inter-agent channels, semantic taint propagation",Declassification authority,2026-12-01,high,Descriptive mapping; the controls column was re-verified against the cited paper's abstract on 2026-12-01; planes and gap exactly as recorded in Table 4 of the preprint.
Information-flow control (flow plane),APPA,kravchenko26,arXiv:2607.24625,arXiv preprint,2026,"flow, plan",Recoverable IFC with policy-governed branches,Reservation semantics,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Evaluation and deployment,AgentDojo,debenedetti24,Advances in Neural Information Processing Systems (NeurIPS),conference paper,2024,none,Stateful tasks; utility vs. attack success,No grant-change or concurrency events,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Evaluation and deployment,ToolEmu,ruan24,Proceedings of the International Conference on Learning Representations (ICLR),conference paper,2024,none,Stateful tasks; utility vs. attack success,No grant-change or concurrency events,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Evaluation and deployment,RBAC integration (industrial),ganie25,arXiv:2509.11431,arXiv preprint,2025,"grant, delegation",Production role and zero-trust patterns,"Effect currency, state ledger",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Evaluation and deployment,Zero-trust healthcare architecture,maiti26,arXiv:2603.17419,arXiv preprint,2026,"grant, delegation",Production role and zero-trust patterns,"Effect currency, state ledger",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Evaluation and deployment,SoK: attack and defense landscape,kim26,arXiv:2603.11088,conference paper,2026,none,Systematized attack and defense landscape for agentic systems,Catalogs defenses; no authorization semantics,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Evaluation and deployment,AgenticOS,zhao26agenticos,arXiv:2606.21129,arXiv preprint,2026,"grant, state","OS-native, intent-oriented, delegable capabilities",Single plane; no inter-agent contracts,2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Evaluation and deployment,GDM AI control roadmap,gdm26,arXiv:2607.13087,arXiv preprint,2026,all (operational),"Insider-threat posture, tiered detection and response, task-scoped authority, enforced boundaries","Operational, not formal: no composition predicate or checkable guarantees",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Evaluation and deployment,OpenAI enterprise agent guidance,openai26,https://cdn.openai.com/pdf/6546a5a6-170a-41e8-bf2f-979ff3484db1/agent-security-enterprise.pdf,technical report,2026,all (operational),"Insider-threat posture, tiered detection and response, task-scoped authority, enforced boundaries","Operational, not formal: no composition predicate or checkable guarantees",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.
Evaluation and deployment,Three-layer security framework,threelayers26,https://storage.googleapis.com/deepmind-media/DeepMind.com/Blog/securing-the-future-of-ai-agents/three-layers-of-agent-security.pdf,technical report,2026,all (operational),"Insider-threat posture, tiered detection and response, task-scoped authority, enforced boundaries","Operational, not formal: no composition predicate or checkable guarantees",2026-12-01,high,Descriptive mapping from the cited paper; planes and gap exactly as recorded in Table 4 of the preprint.

